An $\mathcal{O}(n)$ Space Construction of Superpermutations

A superpermutation is a sequence that contains every permutation of $n$ distinct symbols as a contiguous substring. For instance, a valid example for three symbols is a sequence that contains all six permutations. This paper introduces a new algorithm that constructs such sequences more efficiently than existing recursive and graph-theoretic methods. Unlike traditional techniques that suffer from scalability and factorial memory demands, the proposed approach builds superpermutations directly and compactly. This improves memory usage, enabling the construction of larger sequences previously considered impractical.

==> anc/README.txt <==
README.txt

Overview
--------
This program generates a superpermutation sequence for a given set of n distinct symbols. 
It implements a custom construction algorithm described in the accompanying paper.

The output is written to a file named: superperm_n{n}.txt, where {n} is the number of input symbols.

Files
-----
- SuperpermAlgo.java : Java source file implementing the superpermutation generation algorithm.
- README.txt : This file, explaining how to compile, run, and use the code.

How to Compile and Run
----------------------
1. Ensure you have Java 8 or higher installed.

2. Open a terminal in the directory containing SuperpermAlgo.java.

3. Compile the program:
   javac SuperpermAlgo.java

4. Run the program:
   java SuperpermAlgo

5. When prompted, enter an integer n (e.g. 3, 4, 5,...). This represents the number of symbols.

6. The program will create a file named superperm_n{n}.txt in the same directory, 
   containing the generated superpermutation string


Example
-------
> javac SuperpermAlgo.java
> java SuperpermAlgo
Enter the number of symbols in integer format:
4


Output: superperm_n4.txt

Notes
-----
- Input must be an integer greater than 0.
- Output files will be overwritten if they already exist.
- Execution time will be printed to the console in milliseconds.


Contact
-------
For questions, contact: dhruvajmera0@gmail.com


GitHub
------
https://github.com/dajmera-24/Superpermutation-Algorithm

==> anc/SuperpermAlgo.java <==
import java.io.*;
import java.util.Scanner;

public class SuperpermAlgo {

    private final int n;
    private int intersect;
    private StringBuilder bead;
    private PrintWriter writer;

    public SuperpermAlgo(char[] c) {
        n = c.length;
        bead = new StringBuilder();
        try {
            writer = new PrintWriter("superperm_n" + n + ".txt");
        } catch (IOException e) {
            e.printStackTrace();
        }
        startBead(c);
        algo(2);
        writer.close();
    }

    public void startBead(char[] c) {
        for (int i = 0; i < n; i++) {
            bead.append(c[i]);
        }
        for (int i = 0; i < bead.length(); i++) {
            writer.print(bead.charAt(i));
        }
        for (int i = 0; i < bead.length() - 1; i++) {
            writer.print(bead.charAt(i));
        }
    }

    public void algo(int d) {
        if (d >= n) {
            return;
        }
        for (int i = 0; i < d; i++) {
            algo(d + 1);
            intersect = d - 1;
            if (i == d - 1) {
                return;
            }
            mirrorShift(d);
        }
    }

    public void mirrorShift(int index) {
        int k = n - index;
        String m = bead.substring(0, k);
        for (int i = 0; i < n - k - 1; i++) {
            bead.setCharAt(i, bead.charAt(i + k));
        }
        for (int i = n - k - 1; i < n - 1; i++) {
            if (m.isEmpty()) {
                break;
            }
            int l = m.length() - 1 - (i - (n - k - 1));
            if (l < 0) {
                continue;
            }
            bead.setCharAt(i, m.charAt(l));
        }
        for (int i = intersect; i < bead.length(); i++) {
            writer.print(bead.charAt(i));
        }
        for (int i = 0; i < bead.length() - 1; i++) {
            writer.print(bead.charAt(i));
        }
    }

    public static char[] arrHelper(int n) {
        char[] c = new char[n];
        for (int i = 0; i < n; i++) {
            c[i] = (char) ('0' + (i + 1));
        }
        return c;
    }

    public static void main(String[] args) {
        Scanner input = new Scanner(System.in);
        System.out.println("Enter the number of symbols in integer format:");
        int n = input.nextInt();
        char[] c = arrHelper(n);
        long startTime = System.nanoTime();
        new SuperpermAlgo(c);
        long endTime = System.nanoTime();
        System.out.println("\nExecution Time: " + (endTime - startTime) / 1e6 + " ms");
    }
}

